A Framework for Curriculum Transformation in Quantum Information Science and Technology Education

The field of Quantum Information Science & Technology (QIST) is booming. Due to this, many new educational courses and university programs are needed in order to prepare a workforce for the developing industry. Owing to its specialist nature, teaching approaches in this field can easily become disconnected from the substantial degree of science education research which aims to support the best approaches to teaching in Science, Technology, Engineering & Mathematics (STEM) fields. In order to connect these two communities with a pragmatic and repeatable methodology, we have synthesised this educational research into a decision-tree based theoretical model for the transformation of QIST curricula, intended to provide a didactical perspective for practitioners. The Quantum Curriculum Transformation Framework (QCTF) consists of four steps: 1. choose a topic, 2. choose one or more targeted skills, 3. choose a learning goal and 4. choose a teaching approach that achieves this goal. We show how this can be done using an example curriculum and more specifically quantum teleportation as a basic concept of quantum communication within this curriculum. By approaching curriculum creation and transformation in this way, educational goals and outcomes are more clearly defined which is in the interest of the individual and the industry alike. The framework is intended to structure the narrative of QIST teaching, and with future testing and refinement it will form a basis for further research in the didactics of QIST.

==> Teleportaiton.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "tags": [
     "remove_cell"
    ]
   },
   "source": [
    "# Quantum Teleportation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "tags": [
     "thebelab-init"
    ]
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister\n",
    "from qiskit import Aer\n",
    "from qiskit.visualization import plot_bloch_multivector, array_to_latex\n",
    "from qiskit.extensions import Initialize\n",
    "from qiskit.quantum_info import random_statevector"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 1. Overview <a id='overview'></a>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true,
    "tags": [
     "thebelab-init"
    ]
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\n",
       "|\\psi_1\\rangle =\n",
       "\\begin{bmatrix}\n",
       "0.25538 + 0.20942i & -0.60404 + 0.7253i  \\\\\n",
       " \\end{bmatrix}\n",
       "$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 480x480 with 1 Axes>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "psi = random_statevector(2)  ## random one qubit state\n",
    "display(array_to_latex(psi, prefix=\"|\\\\psi_1\\\\rangle =\")) # display the state mathematically (not possible in reality)\n",
    "plot_bloch_multivector(psi) # display the state on the Bloch sphere (not possible in reality)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1466.26x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## SETUP\n",
    "# Protocol uses 3 qubits and 2 classical bits in 2 different registers\n",
    "qr = QuantumRegister(3, name=\"q\")\n",
    "crz, crx = ClassicalRegister(1, name=\"crz\"), ClassicalRegister(1, name=\"crx\")\n",
    "teleportation_circuit = QuantumCircuit(qr, crz, crx)\n",
    "\n",
    "# Step 0: initialise q0 in state psi_1\n",
    "teleportation_circuit.initialize(psi,0)\n",
    "teleportation_circuit.barrier()\n",
    "\n",
    "## STEP 1: Create Bell pair between q1 and q2 and send one to Bob and one to Alice\n",
    "teleportation_circuit.h(1)\n",
    "teleportation_circuit.cx(1,2)\n",
    "teleportation_circuit.barrier()\n",
    "\n",
    "## STEP 2: Alice entangles q0 with q1\n",
    "teleportation_circuit.cx(0,1)\n",
    "teleportation_circuit.h(0)\n",
    "teleportation_circuit.barrier()\n",
    "\n",
    "## STEP 3: Alice measures her qubits and sends the result to Bob\n",
    "teleportation_circuit.measure(0,0)\n",
    "teleportation_circuit.measure(1,1)\n",
    "teleportation_circuit.barrier()\n",
    "\n",
    "## STEP 4: Bob uses conditional Z and X gates so that qubit #3 is in the initial state of qubit #1 \n",
    "teleportation_circuit.x(2).c_if(crx, 1)\n",
    "teleportation_circuit.z(2).c_if(crz, 1)\n",
    "\n",
    "teleportation_circuit.draw(output=\"mpl\", filename=\"circuit\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "tags": [
     "thebelab-init"
    ]
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x480 with 3 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "teleportation_circuit.save_statevector() # save final statevector\n",
    "sim = Aer.get_backend('aer_simulator') # get simulator of a quantum computer from the qiskit backend\n",
    "out_vector = sim.run(teleportation_circuit).result().get_statevector() # run the simulation\n",
    "plot_bloch_multivector(out_vector) # plot final state of the system (only works for disentangled systems)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

